Polynomial methods in statistical inference: theory and practice

This survey provides an exposition of a suite of techniques based on the theory of polynomials, collectively referred to as polynomial methods, which have recently been applied to address several challenging problems in statistical inference successfully. Topics including polynomial approximation, polynomial interpolation and majorization, moment space and positive polynomials, orthogonal polynomials and Gaussian quadrature are discussed, with their major probabilistic and statistical applications in property estimation on large domains and learning mixture models. These techniques provide useful tools not only for the design of highly practical algorithms with provable optimality, but also for establishing the fundamental limits of the inference problems through the method of moment matching. The effectiveness of the polynomial method is demonstrated in concrete problems such as entropy and support size estimation, distinct elements problem, and learning Gaussian mixture models.

==> figures/Bn.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     93690,       1871]
NotebookOptionsPosition[     91907,       1806]
NotebookOutlinePosition[     92441,       1826]
CellTagsIndexPosition[     92398,       1823]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"phi", "[", "x_", "]"}], "=", 
   RowBox[{"x", " ", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "/", "x"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"B", "[", 
    RowBox[{"n_", ",", "x_"}], "]"}], "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Binomial", "[", 
       RowBox[{"n", ",", "j"}], "]"}], 
      SuperscriptBox["x", "j"], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", "x"}], ")"}], 
       RowBox[{"n", "-", "j"}]], 
      RowBox[{"phi", "[", 
       RowBox[{"j", "/", "n"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "n"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.73824128942556*^9, 3.738241299272477*^9}, 
   3.7382413777446527`*^9, {3.738241449553496*^9, 3.738241459781219*^9}, {
   3.738241587782062*^9, 3.738241589038313*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"phi", "[", "x", "]"}], ",", 
     RowBox[{"B", "[", 
      RowBox[{"3", ",", "x"}], "]"}], ",", 
     RowBox[{"B", "[", 
      RowBox[{"5", ",", "x"}], "]"}], ",", 
     RowBox[{"B", "[", 
      RowBox[{"10", ",", "x"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", "1"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.738241813405059*^9, 3.738241844249515*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
     1.], LineBox[CompressedData["
1:eJwV2Hk8VG0bB/CUlkdK0WJtlTyhlKUs+Skqa2WJRCrkadFCWaPsSaGFLCmy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      "]]}, 
    {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
     1.], LineBox[CompressedData["
1:eJwV13k41N8XB3BbJcneolS2tFBUyJd4CyUhS0orpV1kSfVFvpIRWZKSn7K2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      "]]}, 
    {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], Opacity[
     1.], LineBox[CompressedData["
1:eJwV1mk8VW0XBnBDsyLpyZAUnUqKJJGKq5AIZaxUKGmSSpIhecxDMmQqFRKZ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      "]]}, 
    {RGBColor[0.922526, 0.385626, 0.209179], AbsoluteThickness[1.6], Opacity[
     1.], LineBox[CompressedData["
1:eJwV13lYTH0bB/BSHiSJRGWrtKGotEj0rYQiaZVoVyGh0kMRSosoQiFaabGr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      "]]}}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 1}, {0., 0.3678794245445109}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.738241830501832*^9, 3.738241845106257*^9}}]
}, Open  ]],

Cell["", "Text",
 CellChangeTimes->{{3.738265270183778*^9, 3.7382652719503508`*^9}}],

Cell[CellGroupData[{

Cell["Difference", "Chapter",
 CellChangeTimes->{{3.738265302204987*^9, 3.738265317357196*^9}}],

Cell[CellGroupData[{

Cell["Plot of difference", "Section",
 CellChangeTimes->{{3.7382653231983337`*^9, 3.738265328122953*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"phi", "[", "x", "]"}], "-", 
      RowBox[{"B", "[", 
       RowBox[{"3", ",", "x"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"phi", "[", "x", "]"}], "-", 
      RowBox[{"B", "[", 
       RowBox[{"5", ",", "x"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"phi", "[", "x", "]"}], "-", 
      RowBox[{"B", "[", 
       RowBox[{"10", ",", "x"}], "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", "1"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7382418608298283`*^9, 3.7382418683685017`*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
     1.], LineBox[CompressedData["
1:eJwV1nk8lN8XB3DaSEJSWZOiFKESUXwkIUtFRCmUok2UEpUspexJEiVJ9j37
Mhjz2GaGbImQEEI07UW+/O7vr3m9X/M8r+eec+8958icdDE/PY+Li2sHNxfX
/3+NTo+20scstQvEreYUq6K0F+wRd/0gpgrOgsUB4g9OYNvz6Nh8MT1c53Ft
aEl2wZCkrO+19fuhxszs0lNzh3FTZ94zMQvkLj7evUbxJmRDpJLmpI/A25Q/
1GfUBzNGDo9PrLdF0tOda/Kf3IbVqT8VEWKn4Lha/NuTvADU7BEvpmIdMWb0
/vsK6WCorNPK/Sl9FgNnMjIaPUPBO+iXcHj9RSzadtn7FNcDvFe+tydU7Ar+
KcbNN9n5CJHPRelyNldxTHBTcMmuKBgJpu+qjHVHVoC15A2Nxyj60ridI+0J
v7mQMt71MQjLEpY3W38LN2fdtkq0xiJ+xYG7QWJ3YGLhWGDT8AI3mh7XHC67
g9s4JnJMKQGH/fvnrbPxh1JLgc7mhwng/3XJuzz2Ln7rf9rkeOQlPN5EekxI
ByIsbMhZ5F0izB52n9u/PgzNFq356hkp8OXN3xAoFglVRpjdFlomNhk8CMhz
jcTNrK/5/AJZaPN3Geupj4SJENNqh10WZOcrZii5P8LWkZ74kLks1P2XqPSm
LQqDZsxbHjtywP8jart0SAw2hb9vYdblIvr99T2Fs3HgjzXnjx/Lw27JI4l9
ls9RuOiQSMvifIwfVV/Im/UcJtoDQQ0b87F6wtMha3M8Bq8qH11xNh8uZ9Xk
uHrjYces61MezofwqZzUpB0J0AsqUR5rL4D1kRc5X78l4ufZMM+xsCJweiz4
EsST0N1RYnE1pQh3bXlPH9qTBCPravO+qiLkO7iIF0UmYaKqesDwaxEELmr5
31BPRrQ0Uy3gQDFq/d4dXeSVAuPmYfpnnhJszVy2SJI3HU8y13j8OVEKplKt
fZNKOr66mUsmu5fC/pVH+a0j6dhPG76uEVyK0KIPrgPp6Qgc5tooWFCKUXpW
T7JpBvJD7ly9saAMcR37Xm15mInIH8PnvOPLsGTO95jB6hz07q7/bFVXjuiz
VraK+jnAA7vGmM5yyL5RtF92MQdquqvt60bLoZ3W6dBTkQOFbWIy/Xw0lKZF
FRYr5WJTZfE1sf00TB6aoBm/zgX3R8tvFS00WKY+ZrstzYPHVK/7w/oKxB73
M3GUycOwhpzFqbcVGBR2brLengcha/rxdcMVcPHSbdY6ngf9EUHLC/MqEWg+
2caTlQcr4aSTirsqUTGj2/3UJB85R7+zPDIrIWf2ZZQKLkDmMc3hTp8qiHsb
aDq9KEBF4khfZlgVhLLig/mKC+DpWv7HJbYK07yHlMwGC/D858UhenEVWujF
bn07CnHP10ApfLIK11V8Z/8OF+Low1WLZjbR8VpQRERJpxipPFtkdELpoLSc
T7daFuPgmGaYzEM6Ss7XFV05XwyRTkOrf9F0vKz3OFIeVYwft8ZlohPp8PB+
H2c4WYwA8U+R18rpWMtJ3ujwpASsZqOYjk90XHutgeifpdCOf6RquLMaAkqF
w0zeMhyc9Xz8FdVIDFUJ+SdZhsJJjtpDvWq0mmx4Z7u3DMrC5nvqTauhwBZx
k4sqw6ikqtpnu2p8qOck56mXI/iLUOCG29UwqE4SaLpOw2XzL4bRtdXoWyNT
OBtGg+SUs/hDZjWu+MTaqLykoYtP+21AUzVe4GHqQzYNmmU315zuqMa/Ch/d
o5IVuLE49d7AUDVyymzcP1VUYP+yAfbkPAZWFSzr4+auguWf48pXdjJwLOSf
xdDKKjwZaQ+TAgMJp4bZdYpV6LqxOb5alwHFFaWlwdZVYLx8PDm1jwFdd/tH
K3LJ+wV/ahSsGVCLtUqOVKbjuLxDT7QbAydsk4+n9tERXq4wXJbMwB0jiZiY
MToaU8UVa9IYSFYLfxP0k44/hf+qGjIZmBC4buzMV43vEQb9VB4D7lWmGlvV
qvFNNMXLr5KBkDW/RGih1Uj69XZStoOBosE9jc27GJC5+SBaYo6Bt4a+30IN
GJBTlZQM5qbwO7typYk5Wbe9e9Tv+RTUb2icaHBiIKD8vVc1L4WS5cq/6REM
7FU4c32DMIVSPfE1eaMMrAsSU1WXpUBL/uoWGUlBNMF6nddeCr38SjHmzymY
eahJXjagMHP5fKVQOoXs9WbuDvsoaGGEN7SKwubfoUd3mlKo7Ox55j9O4XB3
9A66BYUq3vp6d50aaML28xoHCoxzzySOTNTgZ3y+n7kXhfyx8+dtf9eA3VKg
UnWLQuIZzXIHrlrMlLvxbvSh4O/YefSiSC1kg/u1fvpRMDy57MntXbWI0Po1
cyaAQvMRf9HskFr817o4rSmCAr3r0Jn8qFpEt9b/WEriyLVaW1ISXwvvCtkg
40cUIiyrrKiCWug/+fyi8jFZp9lUVFdvLS7IhBfdiSXxGjqvmL+5DsdVh1Uj
kig01e88zateh0/6igqpySQ+fb7Cpbvr0Pz1W0h5CoXneikWopZ1SB/MftKd
RuGkzsDDzV51wA4/keksCqPqlsLWTXW4M6AvTy+k8K5o3cnjnXXYLy9QllVE
gbX9+6uTA3UIOHusI7qYQsa2+2bOv+qgpNae41RK4aIyM9xPqh6Nya/Wj9Io
/FqvJZjlXI9FQjwZVykK2oO69UEe9Wh5znfUtIbC3WeG3mdu1+Ouh/retbUU
VopYcNbF1GPegqYuqo6CGvf55ic19dDlzd0ywqRwi+Z6z6O5HunhHbMpLAp1
19zJ3tXDbrezmBObgtUX35xlX+sh1+mC940UPHqi7wdINMDwdklgWjPJd1Sc
geP6Bvj7X/nPsoUCr3ni3J4tDYi3cmqeI45pyHGZ028A8jdHGbdRKCusO+B+
uQGDIVdHqTfkPN3/KXiK2QCD4hMOGu8o6BlP1+9+04DZXzFZNOKQRVw+0h8a
wGsn4a7VTUHKa8nX7p8N4BmhBar3kPjPrW0xW8PEd8ML35a+J/HLyQcoKzDR
ojDh4EX8un+zzlI1JhbyLT01TmxrpZHbYMxEJC9NpKKPgrfewXBcYyLMWO3C
3n4KDXOWhlJ+TNx5uMXnBbFQuQ3XvxAm5IsKVf4Rx29xci1KYKJDLfNiygDZ
34kL8pFZTAxp18xNEaukXu6/VMLEN89cVaNBkp/Vtw5ufs3EWK72g4/EvN23
eZe8Y2LTJk+a4kcKBx8F0kc/MrG+oyTCjXhgySOVxCkmuMcdDaaJ501lCEnI
sSCcMTtvYoiCRJPuDyiz4FB9dYP0MAXVF+86TmmwsKSj5cBB4tP7eJ5mm7LQ
2NrxKpP4llScV7sVC5d27v/SSRz1TdX+7wkWVJINVLlHSLwxJ+V03Vk4WmI6
aEo84DzF4+TDQvlTadNLxNO7w8eDg1igTc/URRAvX7mhKTeShbvRe83yiBXH
K3I64ljQXmk92Uy8t9IiYjqVhfM/H8R+JraN+HxFOp+FtZEH7Bd+ouDu6Gel
V8HCsR0TGlLE9zXFNM/Ws7CHh7FpG3GqQK5kWCsLp5ZsUjUgpg/qz+X1sMC9
/abVkU//vz/vBzqHWdCzEYw6S/w96ErNDIeFAC2Nb9eIl9gtSZGZZuH+nf3n
7hDLbksI1F/ARh6VMO8+sRaPxoXzAmxoXA8of0x8uKd5f7goG1dEzKLiiF1y
HLcUrmXjy4RJ5EvigNv/Le9WZKPElF2UTBxvFfl7Vo2N8EvicynEpQoK79bt
ZoPb/97F/7ttrrrc0JiNzBTbRUnE4+3Wcc6WbJhPjtfHE89P5fhE2LGhaOde
8IRY8uZdh+KzbHTP7GuKIN5+UEq/142N6oqs5YHE+2UL5LlvsSEUMRrgRez4
12jJ+gA2PjroKLkSezcOTBpFkPWLTi84QRwd79HiEsvGjgdHBA4S514RzI9M
ZoOT+cJYi5hpmPyoNJeN14YilfLEg5JaHn1lbMTt/u4oTPzva/vR+bVsMK7c
MJgm+ydSe05LvpkN2+ov9v3E+s7R8y5/ZOPD1qA9KcR2u5WHoybZuC2vIBhA
7LGirr78DxumPSmiTsRpFT9CFvI3Is5eYlyamPEgyGXTykawd90umCLnsfu0
jPmBNY249Tm1upWYX+DAqhjVRjQYLky7SSw3ODxVod0IJ5sk/wPE2kU3ewcN
G5HD9zZtDbGrbfoLxeONCEx71VRB7kfg1t13zJwaYeFR2RxInLCoy9H9UiO2
JUqvtiBuz16oSPdvxOr46MSP5H6pzdkXHcpuxFSOnucXcj9NTOl+e0saoald
apJN7PBU+oA6oxGlyW53LxCHq/d9En/bCKuTwluGyH0fc7ERG/yvEU83qvrS
SX3gqiwbbudpAmtGLMmNeCW/eF7tsiaUKw+oyxHrpnYZpck1gVvOPPv2Bwqx
/ZY3XU2bsOGn/sxmUo/ylAoNT1o1IZavruANqVcNN0VWWJxogmt32JAn8S/R
9iz1q034/W9tdlUvOR9mBz/MxjZhLEZ5kQaph9wMI93QiSacSVTO/thJ+rhQ
uoD37yborVh1+DKxku3iHleu19jV5O8/95bC0el6NwuR1+jw/3JrBXHB1r1J
ErteQ/Pd9T/KpD47vgRvevBr7D8Z9U6a1PPGO6qv6zY1Q3gln8B30k80Bdnz
HmxvBu+Ra9N7iVNjTqjb6DRDtNn3QDTpP7ezw+I5ls0oqOPfsYP0J82u0cui
vs1gX1+97nQ1eV7h2apznc3olna1u1JO8jPml7tItwUzS5eouWZT8FR6zTpv
0AKrZZEnH5J+musmNtxi0gJW0FKJwkwKq2dzxJ5ateCA10LVn2QumRJ+76fs
3AKRxQbrTpD+nLtL3dI6ugVvzK71/SZzjHT456m0Ly14xzbsEQ0n/fyEd1re
jxbIClWYyNwn9Wrb8iPlf////o4o+TCyP281SxrntcLknl3BthCST6kgd87K
VnQ4ym3bReYP4XT5H6poRbCO3chKMq8srDk9UXW/FdIb/Jz+XqTw+c+Hvg6V
NojOtdtEknmpyOk+w0itDX+Dy4W1DSn4dGonV+1sg9BtrsQRfXJeip85p+m3
IevjnLWqHsmHu83MzWNtCNumI8vQpvDk51sx2YA2SP7VmUrZRuahb00Wlz+0
4eHoZeMESTI/jZezBMLaMV5TuNPrMwMCUimcoaE3yL6xrEXJh8yTZwsd42Xf
Qimu//ysEAO/dTKGznh34u2tPiGrMDJfb60pWEl1wUh7ROkxP5nPs2uCW2W6
cUY64uoqTzr+nXvzdOP1Htx9wFSwra2Cwm6eWcfyXgRMFf4eTqyEQYKM06tV
faAlenOen67ANSm7tQPHPoA2s/HuEnUaFCcsl3Sa9kN/0vjTvSXlWC74lbdm
uh8n5UK2ZNSUYkHV05x1sQM4KNGs+SGiBOdVy98tNh5E3IEb088MipGx72R8
5e9BWFAmoVfmF+HXZ3GhkaiPcE+eksx7W4DCQwbzI/WGsEaextUfkQ9vQ//n
BSNDiLAv3wmnPMi8N+p66T8MFUFdHRu9V9BUvxMptnUENw/9ENvKn4tjq5un
uNtH0LuRL6evKwu/WKGDrr6fIDr+vOCLawaiF9heMZcdxUHBu9fdNdKwvK8w
YV7NKCx84h+cFknBQi9fC41LY+DflWP2qyERXGm2OYPC4+iVCB3RyEzA5Sc5
ocKMcXjYSPzTOhePCoUA3mUXP4O276X2mquxWGZ0WdFPYAIWlZerpC9Go3dz
S7snbQI1CxakJUtFIjcOskO2k1jQcUhl49pwHM9RWyY1Owl7n7VyKoEB8PF/
4dub/gX2g9w6/ho+yBqVeipgwgHtsFzQB8FLCHjmb9+3n4M3VbQbTmxXnDKf
lMs24+DM2KT9t7uukKTRck2tOJCvFf5vxYwLgu7b1IWc5KDky6+E9C5nnFGL
+cbnyQH/geDDgRFnsfaOiCFPMgd0wUx37sUnMLvj5tLOVA6sOww77vrY493k
x7bkDA54a+mQ/mqHcKv84/qvyPc5qW2HXx/H3CZzN38aBwf3tVauDD6C3tb7
cfPbOQhgX2S3LTRDyd0/Du0dHAgttcsJGz+AyJ12G192ceBar3fjDtMUxklK
Bbp9ZP2F9ycf3duHMo8mpu8YB6M7Ar32L9iNqM3b75tNcCCy6tiwWr0WLg3G
WshwOEikf1Yb89eAvMmFD/SfHMiG+t+Pmr8FC7jfJIb/4eDr1heZa/03or9w
5zn7aQ7+bq/jMZwvA9q5l8oq/5H/Gzf0a8xfhsfSS37NzZF8NB/jC4pQ0f4f
cLLFgg==
      "]]}, 
    {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
     1.], LineBox[CompressedData["
1:eJwV1nk8VV0XB3BpIKEIRWQWJZVkjJ+kCJV5JiGJSJKpiIpHGZNHlJlkyOwO
x8y9hkhFZEhIkoSrpzkN73n/Op/v55yz99r7rLX2kXQ9Z36KnY2NTXQFG9v/
r0anZvta3lvpiP+ROL6RO1Vn1UERvwlhFSz+zlroMXTB3uy0jBphffBekeVt
F/LBtKhMZJDcMfT/cDQuNAqAce9QdaawJR7nJnvvygyBTJzY/b/idhiz8PuH
PTscv4zc7pyUc8ZynM4W08pI2Lh/a0wWdoe19tXBYdloMA+K0BgZHiiXP+Jt
eyAGu6W1Kz+Ln8FWa5OzqsY3wTl1Nc9azhcS2ZeN3u9OwKtd/xyMFw7A/vJ/
lKeqk5GSvblF1uEiStinnBzibsNofcn+poxAOOiv6NE6mQLq4uN9LPEQzMgn
0tX//IuEMn55M7lwaPXkUr9xpSNH8Hj0TeHrmIvkm5G4lYVLvXeY1nXXUaCp
0QfVbFhHTbJLO0TBf8fgEb6RbHB/OX+lPiMaM8MlglxxOQgeSAmeF7+BmeDi
9vKmXJjdHvU6JpeA8D1rbpl/z4eisXSxSGcCTkTMFr7UKgDnyrPvZk4nYnbs
CS0/vAAniD9VzZZJ8FuV6L6C/T4EFZKUbFNvIXflDk9ntkJEctZsuyGcAqu5
SPf48QfYbnArptovBaKWPoZBokXojzr3/mVnChrFdWXq7Yogs1KxVCnwX2RV
iT127C9Cx+8CpYH+VEjEFY5YNxSD+1PqPvG4dOi9ahu1u1gKyp6LqYZv0jEf
cTlVvKQUzn4W385r3gVVf2Gvx3gpKhbWE8zZu5BfdSM97NBDmM/G7Pc6lIEh
QaYAB28Z0l6FHqT8yYK+vebQxxvlOCBqVzBulY3QqBvBSbRyzNmrreYsy0aF
tKnJo+lybJ0PcSvbmQOdG7zlvDoVOHdGVZZtLAcyjW8fc81XgN+9oui+eh4U
PfV63e5VwtYut2LpYwH+C9trL9ZZBdZLS648kfsoP7Hutt9QFaKdOU9ZHLyP
Y+wfxwreVaHG7ZwINeU+ZNSluqs4qsHrqx11Sa0QD8wYw+6Hq9F+dcR+TdgD
UN6fmfFqqobyQ741opwlWJu4ozvnbg0eKbW79O4uQWzB7vTkBzVwqQquD7cr
gUqs2dLZ2hrEUyf8XpeUgG+u+vPL3hrMtpS9LDxairMcjh5Ff2uQNXikas/t
h3C2cyiSPFGLdX8jHQ22VsBB9tbzKl4K0s7YOCsersBxjyXx55spkBlQdOHz
rUB8VU/RlBQFOsVDbi8bK9Crbzz/WJUCojiVQlOqxNqtyol9ThQsWMw3GD+p
hOHHk6zaIgqsiu70XOCpxqrVo2vzlanIcLpq4iFZjQ+ffGrbNKmY4vfptd1X
DdYP/W/P9ag4F6b3VNupGqHcmrk95lTcMF/o5yirxrCH+zKfPxWNv/RG75nU
4PGlzU95yqmQNVucZcTWwtL6OGEqSoPIFQPN07m1OPSdzdxWmoYNZTmxXLRa
BMQnL5ptp+Enp4WS2VQtduvaxW1Rp+FZC+3CuDoFjN6lJi4LGkJ3R/75/paC
Bxwfb3pH03DOefR4xjIF0Vsv+mbG0eAetzcXfFT8XnxT0JZMw/HZtwej91Nx
coOZ7bssGmRyjG5svE3FpyaTj/eoNDxZLyCgpEvDC5/JHW1vaGBo+5zqs6JB
MzdsnfJ7GujeHdQAbxr4dQbdUhdpyO8MtqtPpUExZS9j/w8agq+8yjJcoGFu
8LkAOy8dUqxCBbe7dBRePWMfto+OoCcaSPtMYGqBOZt3mQ5eJcrbR5x1+LXS
mBIaQUdB/O64ZdE6tNgISBpdp6PPZNuI86E61M6dYX8WS8eOHoELsql10GmZ
3xJCjjvRySqsVqtHHUV28QiVjsBt3kenjesRQExU5hB0cP8z80nQpR7Jg9Q6
VgMdGodf6YbE1MP3omtPIIOO28zuUYzU44lu038Kz+gwaL3P2xvagBhheZri
LB3jEpKUPwkNEDgy4cf9gY6AiAyH3fkNYC8+vvbtAh25uF10u6cB5l74GfGJ
juXGCD170UakZcUMuP+ho6LOIfBdYyNi1jH+vuEncFhkSFS4vxE//cIbrQQJ
jIWYM4xmGuE/eepNyyYCazWObCjnbcJhafOYa6IE3GiqJQEnmuA6L7u5XpbA
plq+8RUrmqGzflLlpyoBx7hly2mhZhhxDLbv0SCQ5/62p0OxGUL2QoquWgQU
BQki1rYZ4X36WWUgoBfo8q9gZTPGAq5uXTIgoJphU5iyqwVM74qYHTYE7GIe
v47SbIHhmtzGz7YELgccEAs61AKXiiBbmj2BVpMdKXYOLbBnF56SdyZg8vtP
5NZ/WjC9rKLc5E7gpHOhU9F4CwYqw1YRfgSuG21JT3/fgoBL7pGi/gQKVZMG
bn5ugS9X7LuQCwTmeUONfbhasd2yI0EqkEBg81ENZdVW0IfrJBQvEUgvbQuQ
PtCKLlVa84nLBBruqFUKmLQiT0shKj6MwAo/yW3fTpK23pc7dIVAnMQXgYb4
Vjx+yD4vd51AObeXaVlaK5K8eOMVowj0fR+PzcpvRcJtjkTFaAJCfV3skUQr
ylNV+7fEEMiNzFg69LYVutcui9BjCTB9+BTVllrBf3NPzK04AjN20afll1vx
NYSacCqe3F9lv3EuvjZwWp6K/J1AgDp18PHT/W1Q2l5NLNwi8MIw8mO8QRvS
TKuj0pMJfC1vEjIxb4O84rvjurcJqF3SONl1ug031ZO/hacQsH0dGB3t34bC
Cf3XQv8SCDaoLdUPa8PDw/dfF5Omb9z1tSW5DavC43RaUwkMh5zdciWzDf4W
PA8O3SHwfaJYV7uoDSIbduu0k1Z/KBNLNJLxcX1dT00jx+d3rQzqakPtQ3Pr
benk+MHZg/uek/OLMadukyb0RSSqZ9swd3LFW+e7BEZLbA75fWqDaoOBRyPp
nxv+9VL604atPGn6m+4REAnqT5znZED3REbUWdKar9ZTSjYy8ETmm1IjafuD
R0c9tzLQpH/w8NoMAqHFN//KKTDwYptAnynpuourjfJ1GIipPGvTT3r0pd65
k0cYmJX+6sSdSc53ICJF3JIB1fWciwdIixQ1Eq+cGVCX5uO5QFqLd3n83hkG
hMaDW7JJOwaor7IPYCDvTjZPF+nLoxcVNl9hICl+/McH0hm6Ncde3GDAlfXP
zXVZZD4VLl1ISWHAZW6GKUd6jFsp3TybAXsKyrVJ//L3btpQwkBAxlNjU9Ki
I0VvntQy0MDdm+dMWhsznPHNDBRln6Z7kna+L61k3M1AnFzXLV/S4etOWqwd
JNdL2aDiRzrrfFZw5wQD7pWOBT6km4ZeZkbNkfH2t7zzID2uLcw4+IUBP23j
lY6k/+Rbz65gY8I6cuUvE9JbuVJ4WriY2Fw890KDtI5fn3K4IBMP9ZfTpP4/
/wte2/0STNRdUDDg+P/8+03Cfm5nwnXJdeYduf6svBt59H1MpAknXmKSbubs
7AzUZSLud8K6TNKTvqsWVIyZEHXXvneeNNvgAf5PVkzMDvvu0iMtoXVFrcqF
iSTKx8e8pHVzGxzPeTNB35EQPER+PxeOn5E7A5ngP75GLYN0hI/agw8RTBiJ
C/E4kW7RqP54OpUJuXtP+J+T+TGZzRKSy2WiUqPPOIY025qd+6dLmeANF6/Q
IH2g/0G0SysTz/r4OG6R+dfmlbnFbp4JqYkdl/nJfK157+3t/JWJOZkNNZVk
fhd4ata7sbWDrWBLjTHpKI8he1+BdowLrhcLJuvB0JXv7rX97bA/ZvKrhKwn
jdcT72MOt8OEcXZyF+ntLuUaCabtUC0QLKki65Hb2Xgkzb0dpoZvlkvJen1q
F7W5PK4dvMvNPy6R9d0ybOFZk9oOTY1kr9kkApU2UnR6Tjv67xiNmZFOtmq2
YdS2w29d/9MtiQSszX6kDo+1wz1F2jKO7Cdjhj6CK3d2IGKB8nCK7Ee9nVqn
ONU6sJkxTJEg3XSYi8JzoAOOH5o/OZD9K1v/geVmqw6UGFqIdF8j4Kr7+vbO
sA7EuPGfiYogMKtmxW/b2wEvQyYlNITACFXa1WmoA7paAqHxwQS69/1X5fq6
A93HQvMzgwiU7k008/nSgbNB8nuoFwn47nqUdFWsE//9pcR0nSfwRU57fZlP
J/L0w/MDzpD5NqXXeTO4EyZKh2MMPAlEZxpe8bzWCX9TqeRNp8l+KmDJkk7v
hMqd91IV5HmgusL76V1mJyQ+JKY1nCD7zcu0xJgtXbj5idVuYUXWV+Ln9e6P
utAgLv7hhg4BfeOfnQcGupAqOzrCoU328zVsEeITXZh7MmB5jTzPxMLWLY1+
7sKLjSHL/upkPF5Sz8wkHkG3+6jzPmUCV/RNkxD0CMrmWauPkOcl+4/SDVtk
uyEkfCG2eS2BLb16n7CrG/LXlEU3chJQyR0ZdNfohr1VxJD7GgKnjnDcKz/a
jRwHlRfsKwl0pbvK6gV2w7EpXEnhFx2JmsKaZzq74WUTtUlykQ7Ry9FutDM9
EGGuZvaQ/w+qf12oFuWPYTLp2X7xFh2Pr6s86dj+FKYWgvXsa+gQT/rwo3jx
GdhieZirnWj48G1ifHB3P3LG6+R8aqgomKvv5k14jq4Qb1T/RwGv2APW9PQA
9D+mulfvoiDuDMUjR+YFGjJ4HKcCa/FVt3Ta88oQHMslPfnKahCgzKwVYgxj
1timmb5UjYlyZmyf5CgMbxyiMGWrsew1cE8h9CUeRgQLhLpUYccBjj8e9WMY
yCw+XlNSCYM8ydNVm8ZRyfGu4euzCgSJnZB67TgB3fuyvKJny6E4b7Vu6Ogk
JLZH9c1vLMPG9UuczJ+TeOY/pcYqKMWq5nsV0hmv4fJc2f+UZQm8VepH1hpP
QXdouG9xoQilR1xzmr5OQf6q3fSmlAf48kFkw0zqG8zW2dQVWheCYmGwMkV/
GroGQrdyV97HFcOo7NqZaXzf9rqV2pMPyVdGw/lRbzEbdPO/scw8aKpdTxFW
noHhlFaAlX0uHLc+/bHi+Qzixl4kTu3KwZfu+Cm/yHewLUntcZrIRNoq5wBz
mVlUNpTu/ZZwDxvHKXnszFm0yO/sHTiWjtVhkZYa59+D02YpMGIqFWzFzhVT
/HPgjFVn2uanwP9uRTx/2xxsU8akqtSS0bgjhpPP9wOSFDZz81ASwWfkr3iV
dx5sO2D5yzQWYzufPQ9pmMfkoQWPmeRoVGZBZtp5AZ7uHi22ClfhVKHKJ/Zn
AfLBfX2Xqi8hIio3cqxkEZ4qWk+3O/mjbFbsHq8JC0kBYSl77N0QkxnlMn6M
ha5L+lLV3G5wN1+QLTdjgVP6pO/eZleINjRUHrVhwdDAU1ddxhU3Ex064lxZ
2HDOimG06AJP1fSPXCEsfI84ulputROkrgsYchSSz//maXe0scAf9cs8Q0Us
uHj+toxrMMfIwpv+wlLy/WLt442S5kiyqXE6XMWCPHtkhPS8Kf5uN78Q1cBC
izElfgX7UYz1JWatfE56Mmvgl9VB0KO/uT0fZIH+6XtDjIQeUrROKOQPk+tx
6PXc9EEXxveVavXGWSgK8uQJZdNGXXDvo8j3pCdTLptb7UXqzn2JZvMsxFhf
N0qd243zUxmWkiwWlqSSxJr/KkLe5OxEy2cy3mMK06uspLFqxUBB0jdyPzoF
VPz+imKSouXl8pO8P+JmO2+5EQ1e+bt2/ybje6pm/8tyJe6Ir/vy9y8Lum80
qngHpXT+B++5mTg=
      "]]}, 
    {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], Opacity[
     1.], LineBox[CompressedData["
1:eJwVlnk4VO0bx5FKoSgpIilbJUkIxdcylSyVJUtJFC16K7KEVMhWWbNrXo2x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      "]]}}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 1}, {0., 0.15550708728995888`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.7382418686859713`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"nn", "=", "30"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"phi", "[", "x", "]"}], "-", 
     RowBox[{"B", "[", 
      RowBox[{"50", ",", "x"}], "]"}], "-", 
     FractionBox[
      RowBox[{"1", "-", "x"}], 
      RowBox[{"2", "*", "50"}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "Full"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.7382415450168667`*^9, 3.738241581854445*^9}, {
  3.738241620036785*^9, 3.738241623288151*^9}, {3.738241657228291*^9, 
  3.738241755621861*^9}, {3.738241920209948*^9, 3.738241927284829*^9}, {
  3.73824202194285*^9, 3.7382420688857107`*^9}, {3.7382421135715017`*^9, 
  3.738242132358708*^9}, {3.738242246320817*^9, 3.738242305685795*^9}, {
  3.738243134653165*^9, 3.738243156114499*^9}, {3.738243212249139*^9, 
  3.7382432137595243`*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
     1.], LineBox[CompressedData["
1:eJwV13k0VP8fx/GhlLQhLQgjS2QbLbYv9zWhLFHIOpXGViKlkqRkiFKRKfu+
L/EtS/ZtJkTfslSUUtmSkCwV7fzu7697nufxvvfc+zmfe8+50s4nrdx4KRTK
Oh4K5f9HU7fRZ9wxG0JGctO5Wv8QzmIDMe9+0e0QpH+JfNoTxNmWFp98X9QQ
qQ6ep50FWZzhjbJB5+T3IlWgbGvCtgDOnvae0hRRawQUvBdRu+vPkQ2XyFmQ
coAhxr+wT/lx/pi6xDnJOyLcYkHQ3NuXMx7S3ewU6wReveiC66k+HDvX7/W3
RV3hN81rEv/tNKfZQKyyKfkIYn/691cdP8WhyegVf5M6hgb1Wa0LvN6cZF7m
HbksTzB3OEgXunpx+IeCM23lT+Ci49H5J188ODUDz9ubrL2Rf3j+ErvAneNt
4Wp6MPYUpi06VsxcPcJ5p3bVIELUB6Neb04Ruc6c6LQNXLkDZ2G/e2AidZDJ
MV1doNuQ7Auq1bmV5SccORWTbTumpM5jw3PqFxVre85xR8fSq07+oK95Iep1
1YazqWNKlZp1AX5pNTcaBq04N+8KK1jKXwLb4Jn4OK8ZZ5dEdvbY0UBwzwwb
locYcS61JAo+sGZhmlYXeF3fgLNdQznCITYI1LSI7IBHGpzVkz5P5DSDQU91
4hNZqsYZz6lf9qWH7M6JLksdaU762n1XrouGgPVee8XxDEFcaI9rtq0JAXdO
dV++tCxsQwd4ZQ6Egnvj8OYZhhpWzJ4KrE2+ggHB7w/zhXXw8d+a+qt6VzGw
lf3AZIhAo+uiP/v7roIWUBYgV7MTft3RfhNS11Ac2HEzb3YX9oe/q6jiXsPA
D77tY+NGUDWUnw1xug5a19GmvhYTDN+vPCWRdQPelzletzXNwfGkFI8ZhGNg
sPlxQMdeJMqYTJYPh0NwkceMroIFLKN6PfbK38T0WWp9cbgllPfI3BFrvYli
3yjzJepW4F90/OPI0UjQuDcKstuscLh6voRjzYY3MyUGn/bDbK3MM7kcNmin
X0t/OWENnVNG0zdm2Sgu8RZgfLLGWkW2qn3sLbDL465e7bQBb2iZecPILXgn
/Iob0rTF9MCr47Kat0Fb/9ldMtEWfbp/b1y/SnadiW3AnC2exEsXTvfcBr8H
o4Iwt0PVt12PbRWi4L3Auzgt1Q65Fh5jdX5RyL8ouuTVuB2C+O9vviYajXwp
bvw9H3tsMboVVuodjUfnSq5VVtrjeejJsTet0fCOaoy/M2uPC83mpnxSMbCY
e3OIo+oA2UXKhaq+MdDqbmyguTigbafACvv2GGxomFyzLcoBZ1mjx4NkY8Hi
pez52eAASU5Le8GFWFAP8S0tG3FAy99s1e7nsaCr1DXcEmDgpO7lyL+KcaDm
zbxq2MLAhgtO0/JBcTAeVmh1M2KAWw1Li1dxcC/NkSxiMnDsh0TpebV4PLr1
q+iBLwPCmn+Es67EY5pne0rjNQZqzvaeaXsXj6dxNSdeJDDgUlbVPbs9Ad4l
vJs35jGw4mvsDqnwBFgYStpUljBQrn421vh9An54Gcq3VDPg6L3/+ymdRMRb
Mn2PcBhYUqRun3QrEdyPlf1ljQwUfV5d3TyaCKZJ9X9tTQzYK0+KTiIJjxT/
+j4ineLZ5r8+Lgmjl68LPyDPv3On4A19Mgn8Nu51HTUMWI2G6XrsSgbt4dUY
/jIGfssfTYlKTsZTVaEnIYUMZLvtmq/7mozibokM+wwGzLJlDo+YpoBdMnIx
PoaB2SEe7urMFPwY8J60C2MgVXqAqv0zBa/EOdV3zjOwm9kQ5GyRCq1nkf1p
xxiIf+dvUD6fCnpsb2r9LgZ2bnTI7rNJQ3qXbSnfVgbGGZp8/HfTwH9AUGab
BAOSE+dd7qqkwzhlmbjftANOHtOQo7xNR7z3cAE13AHNYTkvopdm4EeRuuOq
Uw7YkC9yRXFbBtITaUwjGwdwR76MWF3PAPXG93UPxR0g7FqUn6OVidEfJ2f+
ZNjjyGVJBx3XTBgrnBy3CbZHbWbEss7ITHireKQbONvDddDT48dIJvzuaFj/
ptqj3FFBeU9MFrjeQ/UpiXawd8gomp7JRvzavOLBy7aYemMtkCmWg/xC++Uv
nW1xxZHfbb9BDrw5zEu1O21x3+WkWEV0DiyyaUpHFmyw6oRe6AXNXLC7AjVv
+NvgYfBrxpKAPPBXRfzSPW2Nrf8KLdnIXwC/wZX7+s9Y4T/Vh8x2WgGMQ5cy
ZGyswCzxq73kUAD2ZON4pIYVIir6vQcLCkD7csX6w09LjHLvvsk1L4R76GbR
28GWSH1hUqIe9S9GJUzZB5MtsHwh6KCRZBGKj7gPLf9ojvhjdo7Ku4sw3SAq
LlVhDtluZabQiSLQpmPGb4aag7jT4/Kmvgjcu2EFl+XMUX0ntrxStRhPdS8u
rztmhs/7J+r2dBRD0H1wQmnRHmxf1qNHDBWDHi7s8anHFP4NDxpoc8Xk8/L1
8941xVLFOO5ayRJQCzsEtOxNIT2/s7nfqwS0PyW2RaUmsMmPe3JmZSmYD64o
eJwzRvKhYLMj0qUovr950xlLYwwJe7Xb7yjF9OfEiDYlY5wM0O/UO1QKlurb
rBODRrhm9fn50rulYA+b8jhZGKH+j35vktl9cGN7p0N1d0POcnK06UYZqM0+
SX9MDCEWaKRzNKMM6R9Vb8duMYTg3fQbApVloLE7avyXG+IX/35Vy6Ey0DM+
jEl2GOApt/JMn1Y5WFX7hppsDeBPC5r/8aEcT70shCd89HHSsXdf8u9yML2M
97x20IdrOLk5hSowvVdJewn0sW/0g8EV3QoIOthUbBTQh2y66bU1URWgZVvy
KWXtRMdqERFVeiXY4ps2GA3Q0aTn5fbMphLUlkztj4/oqPJsqfDxrETxykPJ
9SV0ZLX6OdTGVoIbunhGIIQOv8B3qcafKzFtxlOwQYmOTVO5ii6JVUgnJPLW
8gHnOrQR/60aVLZkeUWuLlapln/4j78GlAPD70dCdZEdQQv/vbEG6Xa5rQw3
XTwz2/zacVcN6JuNliyX04XSE5EzcrE1YNZslLmQ9w/6W6dySzVrwS12pa6s
0oHvZk/z4T21YIn/0lFO0sGKqyNf1zJrQf9XQzr0kg60d7+jnw+rxYDn7uVD
u3QQ1fy4F69rQblQz9Xq0YbRg5xV7f515HqnZQ0u0kYfVbp8/mYdqGIPDQ6O
a8GHlXyAllUH7g8BXf5nWshAVH7UkzowV73b/SVVC7/rWfqMjfVgqR29xqOn
haKaA74f6+sxkOf8ITdIE+vLhPp4eDhgbhLrFduigYPhv62H13HAlb5vqyWi
gUzXD09alDmgpB3awZrfAeW11dU37El/b2cf0bUD+r7MmLXFpD9z07oVuAMa
yXa50WpccBXzw973bYeTY+6h/D4uKDJvhASrtiHEVDwhYYwLZtV5/srcbcjV
YHdf/0bO1+ewL8Zsw8Qq/z1eAg/AXKxAdT6zDb4cc+2tGg/AXfll7iZtG8Kp
syJ1EaSXrVegFW9FxZBBW6duI7g5WpacRnW8NA6aiTBqBHNv44WvZeqYu9ew
zsyqEZTOqZ16eerQvKDt9OhoI7n+6S8Fw9VRtUZtjnu7EQPBuRWltuqoNhSj
lo6S8+683MopGupyp89ERzeBTvSURavR8HaFaoJVWhMoRcsXycrS8Oe0Z4Ng
QRPSxdsimjbQoIcR/ghOEwa+VT7eyktDQ8+blNBxcv7oMoXkQjVw+FtbfenN
oPP8MStfUEWjR4q4w0QzuO295z7WqeD+mKen41wzWLnT6sMFKsh216l1oTwE
PfBv7Fy8CkKP9DBOiDwEKz2x/sBZFRg7CyVe1iVdRk1ERk0FnQ6hG+6Fk860
Gbicq4y3xl5rF6m0gN415MbOUkJ76z9u/JotoLhmd/yMUkLDboHylTtbwL3I
8PIJUUKaYZ71BhvS5Q26kt2U4EwfjFIJaCHf75/zFQpKGNW0EbZvJ33uV873
ki2YlddbfderFdywi92fOxVBDOm3Xvcje6/yX+kHiriSYhzofrkVLLMX/kdK
FbFOxHpKJqEVlEc0HmqMIjR4PDsTm8n+PiNhdUARfm/iI8PEH4Fi8/NW4rgC
/kR+W+363yOwTK4v8IsogPdnoaC43GNQhH19zkTIQ7xd/yvUHoO+sDuKGyyP
7RmvX7hqk33QVWK9nzzcTJYm3TN/DNbcEmLAWR6PEpzl9H1Jb1KkD2rJI1JH
VOdYK+myi9ZGjchh48UrLpXHnoBLHLZwMpaDxgKzYv+9NgyIS3kZy8jCzJwb
vKuqDayjvrQHYrJwSZLap9nYBubX7hN0YVmwNfs+ir0k552/6lrxyGLs5AHR
ob9kK1YaNPbLIHnA5qK3eTuoFKm97Sky4Gk01Y+YaAer+7HPQUkZtIVs72jZ
0gm6zeXkCbVN0Fn9hPfWjk5Q1v0+tlVhE/ITnDQP0Mle3/4pgLoJl+/dTJ+y
6QSX6zojJ0TOvxo9vSGoE1SfnSbVX6SRr5Sy3qOH7KR/z36skIb+WHDxEv2n
oJYsVdAwkIYU+9PPO5Nkn1UOcPSg4tP3/r4XtOfgbjEJuLtYEtnjtY9X3ewC
d3Or9ioXcaySyJsaHu4GxTCs8aaMKMKPlR9Jl30JylBvdqHxeszRC4fdA3vI
/wfP+6MX18Jna3PZuqZXoCzt8xX4vQb995pvPJPuBdex3tmLJYzfHt1Jiv5v
wH0o9T1cVQhKO5fOH6l9Cwqx9azSSkEYZUofLVnfBwqfqwazZyXOSRzeNHiw
HyyLysfnh5ZDecJmeY/5APm9brs2t14Aa1ZP8zf/IrthOy1/Nz8Wc5KKZJIH
yftNSZcpWgLP7bWvl+0ZAoX35qzxaj4UmjinN8wNgRW45PC+m4sw+0lMcCT2
PeiH4w17tXlRvt9oUbThMLh2ris+9lIQaByaVjYyDIqbk2f8rgVC+p3pq6zQ
D6BsyK8V+POH0NEMiRbdOgLWX93ia0m/iIOSnT95usjO/T3Y7f+DmH0cMeQd
9BGUoJm53QZzRPxiRx8r2VFQeA44C+36RqzpK8/kbR4FKzVbaNjpC8EXEGSt
fWoMlL2hlENHpwnKHceiIeFxsPQzFKv/+UycTiyKEG4ku83iylv/MaJeKYxf
6MQncj+ZvTYY/UAImZ5WDl41Qb7v5S8/FQwRb1Wedp2vI1v1/NuMwD6iOBWy
w46fSbdsmjZ6RRwq0hCSmP8MloiLwm3r5wQrNCPobcEkWKvjtGkrHxF3RyWS
VplNgRUwva9crJoISwll9u2dAsXptsam8irC1eqz3D1L0l+n1sTvqyI21tUV
m9uRfj2InRlSSVyPPNAS7kw6r66i4lQ54a6RMCNwnvS3lk0LD0uJTSEixktz
SW8LfM+azSfmtS6u7MknW697plI5n3j9+f3z3EJyfpdbDI9rHsG2u39odwnp
9VvD2p7nEAtbrM6E1pEedyiSXpJJvH0Wmbqoi3T95yHa7+OJqivfXbpekD48
GTO7P46I/uewYtar/1+vSf1lcwyxJ0e1TL+PnJ/1Hlycd5uo8Wv/L2iMdOH9
Eqq9YUSsyo5IywnSu/keTNSHEqeGkq2lp0i/7/7ua0YwoWB2vJ/7jeyx4EMV
L/yIxTzd2ezvZKvqXvBNO00MlP/jwfxFnp8b2BPR5U7UeWSp0f7+f/0C5VOf
2xNxUstnFxZIX82396+yn97/AGQAGa8=
      "]]}}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 1}, {-0.00999971825900931, 0.0016335964090968477`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.738241616642411*^9, 3.738241623688686*^9}, {
   3.7382416635305567`*^9, 3.7382417632692947`*^9}, 3.738241885356573*^9, {
   3.738241920818266*^9, 3.738241927864026*^9}, {3.738242022406064*^9, 
   3.738242029241094*^9}, 3.73824206930882*^9, 3.738242133050984*^9, {
   3.73824224693709*^9, 3.738242306275124*^9}, {3.738243138912979*^9, 
   3.738243156470216*^9}, 3.738243214351453*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DiscretePlot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"phi", "[", 
       RowBox[{"1", "/", "n"}], "]"}], "-", 
      RowBox[{"B", "[", 
       RowBox[{"n", ",", 
        RowBox[{"1", "/", "n"}]}], "]"}]}], ")"}], "/", 
    FractionBox[
     RowBox[{"1", "-", 
      RowBox[{"1", "/", "n"}]}], 
     RowBox[{"2", "n"}]]}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "2", ",", "40"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "Full"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.738241385850206*^9, 3.738241498851899*^9}, {
  3.7382417814976673`*^9, 3.738241795991559*^9}, {3.738241939007318*^9, 
  3.738242000569194*^9}, {3.738242266046208*^9, 3.738242267394816*^9}}],

Cell[BoxData[
 GraphicsBox[{
   {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.011000000000000001`], 
    AbsoluteThickness[1.6], {
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.011000000000000001`], AbsoluteThickness[1.6], Opacity[0.2], 
      LineBox[{{{40., 1.1559770498618762`}, {40., 1.1559770498618762`}}},
       VertexColors->None]}, 
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.011000000000000001`], AbsoluteThickness[1.6], Opacity[0.2], 
      LineBox[CompressedData["
1:eJxVy19IU3EYxvHTDAxKKVglOmxKjIhlbpVOnfnsiFp0YRobBnUzMNEuxG7y
H6WmkS2tiP5qAwMvElLIIIOyoGLijRFdRBG0/iklCP7MgyIrL+Z5eV54Lz58
eTKC9ZXVCZqmOVbfEv/4YS5vOaZnLRatuczfPhk9Nx/3Biy1fn3fPLhgmvtm
ND0LvtgaU6a5W9E6mm0kDCjT3FNgjK3/86RameZuw8KbH7HbXmWaux0T/5xl
tenKNPdMRJJnPOWJyjT3nbi1ZWQo+a+YuwPvMjeOlPwSc9+FqDpTmPRJzH03
jvY2pE5Mibk78fvRSigxIuaehePbNwVaXoq5Z8Nncc9Mj4m5u9BRddpmHxVz
d6Mm4k1dNyzmvg9PD3/prX8o5r4f6kPGK/+gmPsB/Gy5svfBgJh7Dnr0cLg0
LOaei23jrkBun5i7B3Z9tr/ujph7Ho6l+cs/3hRzz0dguOpa0w0x9wJExt+G
Dl0Xc/eisc9diqti7oUw0rSzJ3rE3A/idYe17m5IzL0I9z3d06pbzB3Qjizt
qL0kpt4G1Dxv6F+8KOa9DxWXfa57XWLe+5BSYlUVnWLe6wgOfd9juyDmvQ6n
5dRJo13M+2Kk5z92fGsT874YRnO08vN58Vr/DwN+cJo=
       "],
       VertexColors->None]}}}, 
   {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.011000000000000001`], 
    AbsoluteThickness[1.6], {}, PointBox[CompressedData["
1:eJxTTMoPSmViYGBQB2IQDQUO7y1//XPS+2YP4XI4/Kx5cKlq6RcoX8ChcmfS
XtF/n6F8EYeazQbfmRfC+BIO33ewvN6SCuPLOHw58uTfdBsYX8HhxH8d90w5
GF/J4TjfCwt/dhhfxWGa4PpVfF8/QflqDheUuNe7PoPxNRwefi6y5b0F42s5
BPQVSp04D+PrOLxa+6eb/TiMr+cQKc4TVr0fxjdwcGQyevF8B4xv6NAUkS2j
sBnGN3JIP24jxbgOxjd22O55ty9/JYxv4vD5iuKB0KUwvqnD0+oe/UULYXwz
h16nefPc5sH45g5i+wzDzGfD+BYOCk5v5mTNgPEtHYKlQ/1vTIXxrRzC1kVM
qJwM41s7HN93tNtjIoxv41Ax28jNoR/Gt3X4Ls1QHtML49s5HG4SyZrZDePb
O8y16Hz+uRPGd3Bg8P4pn9kB5Tc4OKTvKZzzrQ0m7+gQ2OVoOKsVJu/oIOEq
8jmwBSbv5JC06rGuTDNM3slBhykt9nsjTN7ZQc5qk9qjBpi8s8P3qodBt+th
8i4O7qGNpx7WfbIHACX+uT4=
     "]], {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{2, 1.1559770498618762`},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "MessagesHead" -> DiscretePlot, "AxisPadding" -> Scaled[0.02], 
    "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.368417, 0.506779, 0.709798], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.880722, 0.611041, 0.142051], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.560181, 0.691569, 0.194885], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.528488, 0.470624, 0.701351], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.363898, 0.618501, 0.782349], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[1, 0.75, 0], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.647624, 0.37816, 0.614037], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.571589, 0.586483, 0.], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[1.6]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05]},
  PlotRange->{{2, 40}, {1.1559770498618762`, 1.3862943611198906`}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.73824194787763*^9, 3.7382420008290987`*^9}, 
   3.738242267716311*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"1", "/", "t"}], "-", "1"}], ")"}], "^", "3"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "1", ",", "x"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.738244598431796*^9, 3.738244601124681*^9}, {
  3.7382446565599957`*^9, 3.7382447446381063`*^9}}],

Cell[BoxData[
 RowBox[{"ConditionalExpression", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox["3", "2"]}], "-", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SuperscriptBox["x", "2"]}]], "+", 
    FractionBox["3", "x"], "-", "x", "+", 
    RowBox[{"3", " ", 
     RowBox[{"Log", "[", "x", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"Re", "[", "x", "]"}], ">", "0"}], "||", 
    RowBox[{"x", "\[NotElement]", "Reals"}]}]}], "]"}]], "Output",
 CellChangeTimes->{
  3.738244667764617*^9, {3.738244711486691*^9, 3.738244745782879*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"x", " ", 
     RowBox[{"Log", "[", "x", "]"}]}], "-", 
    RowBox[{"(", 
     RowBox[{"x", "-", "1"}], ")"}], "-", 
    FractionBox[
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"x", "-", "1"}], ")"}], "2"], "2"], "+", 
    FractionBox[
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"x", "-", "1"}], ")"}], "3"], "6"], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"x", "-", "1"}], ")"}], "^", "4"}], "3"]}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", "10"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7382447891886787`*^9, 3.738244835816921*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
     1.], LineBox[CompressedData["
1:eJwVVnc41u8XtvcmZWS9imQlSlHPY8tOViXJTGVWEsqorCiEfGVmy54lPs/H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      "]]}}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 10}, {-2091.973957601205, 0.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.738244816407407*^9, 3.738244836538866*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{"x", " ", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "/", "x"}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "a", ",", "4"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.73824680058715*^9, 3.738246819726861*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"a", " ", 
    RowBox[{"Log", "[", 
     FractionBox["1", "a"], "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"Log", "[", 
       FractionBox["1", "a"], "]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"x", "-", "a"}], ")"}]}], "-", 
   FractionBox[
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x", "-", "a"}], ")"}], "2"], 
    RowBox[{"2", " ", "a"}]], "+", 
   FractionBox[
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x", "-", "a"}], ")"}], "3"], 
    RowBox[{"6", " ", 
     SuperscriptBox["a", "2"]}]], "-", 
   FractionBox[
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x", "-", "a"}], ")"}], "4"], 
    RowBox[{"12", " ", 
     SuperscriptBox["a", "3"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      RowBox[{"x", "-", "a"}], "]"}], "5"],
    SeriesData[$CellContext`x, $CellContext`a, {}, 0, 5, 1],
    Editable->False]}],
  SeriesData[$CellContext`x, $CellContext`a, {$CellContext`a 
    Log[$CellContext`a^(-1)], -1 + Log[$CellContext`a^(-1)], 
    Rational[-1, 2]/$CellContext`a, Rational[1, 6] $CellContext`a^(-2), 
    Rational[-1, 12] $CellContext`a^(-3)}, 0, 5, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.7382468201616898`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{"Log", "[", "x", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "1", ",", "3"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.738268814860402*^9, 3.738268829376095*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{"x", "-", "1"}], ")"}], "-", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x", "-", "1"}], ")"}], "2"]}], "+", 
   RowBox[{
    FractionBox["1", "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x", "-", "1"}], ")"}], "3"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      RowBox[{"x", "-", "1"}], "]"}], "4"],
    SeriesData[$CellContext`x, 1, {}, 1, 4, 1],
    Editable->False]}],
  SeriesData[$CellContext`x, 1, {1, 
    Rational[-1, 2], 
    Rational[1, 3]}, 1, 4, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.738268829804213*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", "-", "1", "-", 
      RowBox[{"Log", "[", "x", "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x", "-", "1"}], ")"}], "^", "2"}], "/", "10"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", "5"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.73826892597479*^9, 3.738268947778222*^9}, {
  3.738268978360547*^9, 3.738269070212737*^9}, {3.738276806290786*^9, 
  3.738276806545719*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
     1.], LineBox[CompressedData["
1:eJwV1Xc0lv0fB/DbbZQRcfeoPFYSooQ0NLy/kUiS/VAqqdCSZPPEQ0VJWUkq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      "]]}, 
    {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
     1.], LineBox[CompressedData["
1:eJwVllk81A0DhREi3ooplbKkIpQ1lWjOn0hlSZpS1kK2SlIqiZS1sqeQEFFR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      "]]}}, {}, {}},
  
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 5}, {0., 3.211106557114457}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.738268938079574*^9, 3.7382689481873693`*^9}, {
   3.738268979143155*^9, 3.7382690705414457`*^9}, 3.7382768069186983`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{"x", "-", "1", "-", 
    RowBox[{"Log", "[", "x", "]"}]}], "/.", 
   RowBox[{"x", "\[Rule]", "4"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.738285953989092*^9, 3.7382859802471037`*^9}}],

Cell[BoxData["1.6137056388801094`"], "Output",
 CellChangeTimes->{{3.738285961389284*^9, 3.738285980523905*^9}}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{808, 911},
WindowMargins->{{Automatic, 250}, {41, Automatic}},
PrintingCopies->1,
PrintingPageRange->{Automatic, Automatic},
PrintingOptions->{"PaperOrientation"->"Portrait",
"PaperSize"->{Automatic, Automatic},
"PostScriptOutputFile"->"/home/albus/print.pdf"},
FrontEndVersion->"11.0 for Linux x86 (64-bit) (July 28, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 916, 27, 66, "Input"],
Cell[CellGroupData[{
Cell[1499, 51, 482, 14, 36, "Input"],
Cell[1984, 67, 24169, 414, 234, "Output"]
}, Open  ]],
Cell[26168, 484, 84, 1, 31, "Text"],
Cell[CellGroupData[{
Cell[26277, 489, 95, 1, 66, "Chapter"],
Cell[CellGroupData[{
Cell[26397, 494, 105, 1, 65, "Section"],
Cell[CellGroupData[{
Cell[26527, 499, 629, 19, 36, "Input"],
Cell[27159, 520, 19047, 329, 229, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[46243, 854, 951, 22, 80, "Input"],
Cell[47197, 878, 7618, 137, 217, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[54852, 1020, 734, 20, 58, "Input"],
Cell[55589, 1042, 4325, 101, 236, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[59951, 1148, 365, 10, 32, "Input"],
Cell[60319, 1160, 568, 17, 54, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[60924, 1182, 685, 22, 63, "Input"],
Cell[61612, 1206, 12694, 221, 219, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[74343, 1432, 288, 8, 32, "Input"],
Cell[74634, 1442, 1335, 42, 59, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[76006, 1489, 238, 6, 32, "Input"],
Cell[76247, 1497, 720, 25, 51, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[77004, 1527, 532, 15, 32, "Input"],
Cell[77539, 1544, 13934, 243, 234, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[91510, 1792, 242, 6, 32, "Input"],
Cell[91755, 1800, 112, 1, 63, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


